Can We Count on Social Media Metrics? First Insights into the Active Scholarly Use of Social Media

Measuring research impact is important for ranking publications in academic search engines and for research evaluation. Social media metrics or altmetrics measure the impact of scientific work based on social media activity. Altmetrics are complementary to traditional, citation-based metrics, e.g. allowing the assessment of new publications for which citations are not yet available. Despite the increasing importance of altmetrics, their characteristics are not well understood: Until now it has not been researched what kind of researchers are actively using which social media services and why - important questions for scientific impact prediction. Based on a survey among 3,430 scientists, we uncover previously unknown and significant differences between social media services: We identify services which attract young and experienced researchers, respectively, and detect differences in usage motivations. Our findings have direct implications for the future design of altmetrics for scientific impact prediction.

==> plots/experience/acad_exp_diagram.py <==
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
from pylab import rcParams

sns.set(style="whitegrid")


def new_plot(active_users):
    roles = ['less than 5 years', '5 to 10 years', '10 to 15 years',
             '15 to 20 years', 'more than 20 years']
    x = [5, 10, 15, 20, 25]

    f = plt.figure()#figsize=(6, 2))
    ax = f.add_subplot(111)

    ax.set_xlabel('xlabel', fontsize=20)  # xlabel
    ax.set_ylabel('ylabel', fontsize=20)  # ylabel

    for ticklabel in (ax.get_xticklabels()):
        ticklabel.set_fontsize(20)
    for ticklabel in (ax.get_yticklabels()):
        ticklabel.set_fontsize(20)

    ax.spines['bottom'].set_color('black')
    ax.spines['top'].set_color('black')
    ax.spines['left'].set_color('black')
    ax.spines['right'].set_color('black')

    font = {'family': 'serif', 'size': 20}
    plt.rc('font', **font)

    symbol = ['.', ',', 'o', 'v', '^', '<', '>', 's', 'p', '*', 'h', 'D', 'd', '_']
    colors = ['b', 'g', 'r', 'c', 'm', 'y', '', '', '', '', '', 'k']

    k = 4
    for i in range(len(services)):
        name = services[i]
        df = active_users[name]
        property = df['For how many years have you been doing academic work (after having finished your studies, e.g.' \
                      ' with a bachelor\'s or master\'s degree)?'].value_counts().to_dict()
        # print(property)
        role_ratio = []

        for j in roles:
            if j in property:
                role_ratio.append(property[j])
            else:
                role_ratio.append(0)
        role_ratio = role_ratio / sum(role_ratio)

        # plot the linear data and the exponential data
        if name == 'Google+' or name == 'StackExchange':
            linewidth = 3
        else:
            linewidth = 2.0
        plt.plot(x, role_ratio, colors[i] + '-' + symbol[i + 2], label=name, linewidth=linewidth)
        # plt.xticks(['0-5', '5-10', '10-15', '15-20', '20+'])

    plt.xticks(x, ['0-4', '5-9', '10-14', '15-19', '20+'])

    box = ax.get_position()
    ax.set_position([box.x0, box.y0, box.width * 0.8, box.height*0.5])
    leg = ax.legend(loc='center', bbox_to_anchor=(1.2, 0.5), prop={'size': 17}, frameon=True)
    leg.get_frame().set_edgecolor('k')
    leg.get_frame().set_linewidth(1.0)

    plt.ylim([0, 0.55])
    plt.xlabel('Years of research experience')
    plt.ylabel('Share of users')
    plt.grid(False)
    rcParams['figure.figsize'] = 2, 10
    plt.show()
    f.savefig("acad_exp_lines.pdf", bbox_inches='tight')


def plot1(active_users):
    # years of academic experience
    roles = ['less than 5 years', '5 to 10 years', '10 to 15 years',
             '15 to 20 years', 'more than 20 years']
    font = {'family': 'serif', 'size': 30}
    plt.rc('font', **font)
    f, axarr = plt.subplots(3, 4, figsize=(4, 6))
    plt.subplots_adjust(hspace=1.0)

    k = 4
    for i in range(len(services)):
        name = services[i]
        df = active_users[name]
        property = df['For how many years have you been doing academic work (after having finished your studies, e.g.' \
                      ' with a bachelor\'s or master\'s degree)?'].value_counts().to_dict()

        print(property)
        role_ratio = []

        for j in roles:
            if j in property:
                role_ratio.append(property[j])
            else:
                role_ratio.append(0)
        role_ratio = role_ratio / sum(role_ratio)

        axarr[int(i / k), int(i % k)].bar([0.5, 1, 1.5, 2, 2.5], role_ratio, width=0.3)
        axarr[int(i / k), int(i % k)].set_title(name)
        axarr[int(i / k), int(i % k)].set_xticks([0.5, 1, 1.5, 2, 2.5])
        axarr[int(i / k), int(i % k)].set_xticklabels(['0-5', '5-10', '10-15', '15-20', '20+'])
        # axarr[int(i / 2), int(i % 2)].set_xlim([20, 80])
        axarr[int(i / k), int(i % k)].set_ylim([0, 0.55])
        axarr[int(i / k), int(i % k)].grid(False)

        if i == 4:
            axarr[int(i / k), int(i % k)].set_ylabel('% of users')

    f.subplots_adjust(hspace=0.2, wspace=0.2)
    for i in range(0, 2):
        plt.setp([a.get_xticklabels() for a in axarr[i, :]], visible=False)
    for i in range(1, 4):
        plt.setp([a.get_yticklabels() for a in axarr[:, i]], visible=False)

    plt.show()
    # plt.savefig('role.png')
    f.savefig("acad_exp.pdf", bbox_inches='tight')


df3 = pd.read_excel("../socialMedia.xlsx", na_values="?")
cond = df3['What is your current role?'] != 'Other'
df2 = df3[cond]

services = ['StackExchange', 'StackOverflow', 'GitHub', 'JSTOR', 'Facebook', 'Academia.edu', 'Youtube', 'Wikipedia',
            'LinkedIn', 'SlideShare', 'Twitter', 'Google+']
numbers = {'Wikipedia': 1, 'Twitter': 4, 'Youtube': 5, 'LinkedIn': 4, 'SlideShare': 3, 'Google+': 3, 'GitHub': 3,
           'Academia.edu': 1, 'JSTOR': 2, 'StackExchange': 3, 'StackOverflow': 3, 'Facebook': 4}
freq = ['About once a week', 'Several times a week', 'About once a day', 'Several times a day']

active_users = {}
for x in services:
    print(x)
    n = numbers[x]
    cols = df2.filter(like=x).columns.tolist()

    # For twitter
    if x == 'Twitter':
        cols2 = df2.filter(like='tweet').columns.tolist()
        for i in cols2:
            cols.append(i)
        del cols[4]
    if x == 'Facebook':
        cols = cols[:12]

    conditions = (df2[cols[4]] == 'About once a week')
    for i in range(4, 4 + n):
        conditions = conditions | (df2[cols[i]] == freq[0]) | (df2[cols[i]] == freq[1]) | (df2[cols[i]] == freq[2]) | (
            df2[cols[i]] == freq[3])

    # conditions = df2[cols[1]] == 'Yes' # for all the users
    active_users[x] = df2[conditions]

# plot1(active_users)
new_plot(active_users)

